Anarchic Federated Learning

Present-day federated learning (FL) systems deployed over edge networks consists of a large number of workers with high degrees of heterogeneity in data and/or computing capabilities, which call for flexible worker participation in terms of timing, effort, data heterogeneity, etc. To satisfy the need for flexible worker participation, we consider a new FL paradigm called "Anarchic Federated Learning" (AFL) in this paper. In stark contrast to conventional FL models, each worker in AFL has the freedom to choose i) when to participate in FL, and ii) the number of local steps to perform in each round based on its current situation (e.g., battery level, communication channels, privacy concerns). However, such chaotic worker behaviors in AFL impose many new open questions in algorithm design. In particular, it remains unclear whether one could develop convergent AFL training algorithms, and if yes, under what conditions and how fast the achievable convergence speed is. Toward this end, we propose two Anarchic Federated Averaging (AFA) algorithms with two-sided learning rates for both cross-device and cross-silo settings, which are named AFA-CD and AFA-CS, respectively. Somewhat surprisingly, we show that, under mild anarchic assumptions, both AFL algorithms achieve the best known convergence rate as the state-of-the-art algorithms for conventional FL. Moreover, they retain the highly desirable {\em linear speedup effect} with respect of both the number of workers and local steps in the new AFL paradigm. We validate the proposed algorithms with extensive experiments on real-world datasets.

==> Figures/example.py <==
import matplotlib.pyplot as plt
import numpy as np

x = np.arange(-10, 10, 0.2)

def fun_1(x):
	return (x-2)**2

def fun_2(x):
	return (x+2)**2

y0 = 0.5*fun_1(x)  + 0.5*fun_2(x)
y1 = 0.2*fun_1(x)  + 0.8*fun_2(x)
y2 = 0.4*fun_1(x)  + 0.6*fun_2(x)
y3 = 0.8*fun_1(x)  + 0.2*fun_2(x)
y4 = 0.6*fun_1(x)  + 0.4*fun_2(x)

y5 = fun_1(x)
y6 = fun_2(x)

fig = plt.figure()
plt.plot(x, y0, '-k')
plt.plot(x, y5, '-r', alpha=0.5)
plt.plot(x, y6, '-b', alpha=0.5)
plt.plot(x, y1, '--b', alpha=0.3)
# plt.plot(x, y2, '--k')
plt.plot(x, y3, '--r', alpha=0.3)
# plt.plot(x, y4, '--b')
# x_ticks = np.arange(-12, 12, 5)
# plt.xticks(x_ticks)
plt.ylim([-0.1, 20])
# plt.show()
plt.savefig('example.png', dpi=300)
